A diamond-free claw-free cubic graph with strong chromatic index 7

A strong edge coloring is a proper edge coloring in which every color class is an induced matching; the least number of colors is the strong chromatic index $\chi'_s(G)$. Lin and Lin proved that every claw-free subcubic graph other than the triangular prism satisfies $\chi'_s(G) \le 7$, with all their tight examples containing diamonds. Kardos (Problem 4.1 of the open-problem collection of the 33rd Workshop on Cycles and Colourings) asked whether every diamond-free claw-free cubic graph is strongly 6-edge-colorable, equivalently whether $\chi'_s(T(G))=6$ for every cubic graph $G$, where $T(G)$ is the truncation of $G$. We exhibit an explicit connected, simple, diamond-free, claw-free cubic graph $H$ on 18 vertices with $\chi'_s(H)=7$, and show that it has the fewest vertices possible for such a non-prism example. Hence the first formulation, over simple cubic graphs, is false even after excluding the prism; and since $H$ is the truncation of a cubic multigraph with parallel edges, the two formulations are not equivalent unless "cubic graph" is allowed to mean loopless multigraph, under which reading the problem is answered negatively. The narrower version restricted to truncations of simple base graphs remains open.

==> anc/verify.py <==
#!/usr/bin/env python3
"""
Verification script for

    "A diamond-free claw-free cubic graph with strong chromatic index 7"
    (Kanishk Raj Tanwar)

Reproduces every computational claim in the paper:

  1. H is simple, connected, cubic, claw-free, diamond-free, 18 vertices / 27 edges,
     and is not the triangular prism.
  2. chi'_s(H) = 7 and omega(L(H)^2) = 6  (a chi > omega obstruction).
  3. chi'_s(Q) = 7, with the six-edge clique K = {x,u,v,w,y,z} in L(Q)^2.
  4. The availability table of Section 3 and the conflicts of the forcing chain.
  5. H = T(M) for the six-vertex cubic multigraph M (two doubled edges).
  6. The explicit strong 7-edge-coloring of Appendix A is valid.
  7. Minimality (Proposition 4): up to isomorphism the only connected loopless cubic
     multigraphs on four vertices are K4 and the 4-cycle with two opposite edges doubled;
     both 12-vertex truncations are strongly 6-edge-colorable, so no diamond-free claw-free
     cubic graph on 6 or 12 vertices other than the prism has chi'_s = 7.
  8. The Tutte-Coxeter graph (Tutte 8-cage) has chi'_s = 7 and omega(L^2) = 5.

Requirements: Python 3, networkx.   Run:  python3 verify.py
"""

from itertools import combinations, product, permutations
import networkx as nx


def gadget_Q(prefix=""):
    """Edge list of the nine-vertex gadget Q (Construction 1)."""
    a = [f"{prefix}a{i}" for i in range(3)]
    b = [f"{prefix}b{i}" for i in range(3)]
    c = [f"{prefix}c{i}" for i in range(3)]
    return [
        (a[0], a[1]), (a[1], a[2]), (a[2], a[0]),      # triangle A
        (b[0], b[1]), (b[1], b[2]), (b[2], b[0]),      # triangle B
        (c[0], c[1]), (c[1], c[2]), (c[2], c[0]),      # triangle C
        (a[0], b[0]), (a[1], c[0]), (b[1], c[1]), (b[2], c[2]),  # connectors
    ]


def graph_H():
    """The cubic graph H: two copies of Q joined by the bridge a2^(1) a2^(2)."""
    H = nx.Graph()
    H.add_edges_from(gadget_Q("1") + gadget_Q("2"))
    H.add_edge("1a2", "2a2")
    return H


def conflict_graph(G):
    """L(G)^2: vertices are edges of G; two are adjacent iff they share an endpoint
    or are joined by an edge of G.  chi'_s(G) = chi(L(G)^2)."""
    edges = [tuple(sorted(e)) for e in G.edges()]
    C = nx.Graph()
    C.add_nodes_from(edges)
    adj = {v: set(G[v]) for v in G}
    for e, f in combinations(edges, 2):
        if set(e) & set(f) or any(x in adj[y] for x in e for y in f):
            C.add_edge(e, f)
    return C


def chromatic_number(C, kmax=12):
    """Exact chromatic number by branch-and-bound with a simple symmetry break."""
    nodes = sorted(C.nodes(), key=lambda v: -C.degree(v))
    n = len(nodes)
    idx = {v: i for i, v in enumerate(nodes)}
    adj = [set() for _ in range(n)]
    for u, v in C.edges():
        adj[idx[u]].add(idx[v])
        adj[idx[v]].add(idx[u])

    def colorable(k):
        color = [-1] * n

        def bt(pos):
            if pos == n:
                return True
            used = {color[u] for u in adj[pos] if color[u] != -1}
            maxc = max(color[:pos], default=-1)
            for c in range(min(k, maxc + 2)):
                if c not in used:
                    color[pos] = c
                    if bt(pos + 1):
                        return True
                    color[pos] = -1
            return False

        return bt(0)

    for k in range(1, kmax + 1):
        if colorable(k):
            return k
    return None


def clique_number(C):
    return len(max(nx.find_cliques(C), key=len))


def check_structure():
    H = graph_H()

    def claw_free(G):
        for v in G:
            for tri in combinations(list(G[v]), 3):
                if not any(G.has_edge(x, y) for x, y in combinations(tri, 2)):
                    return False
        return True

    def diamond_free(G):
        for u, v in G.edges():
            if len(set(G[u]) & set(G[v])) >= 2:
                return False
        return True

    print("[1] Structure of H")
    print(f"    |V|,|E|          : {H.number_of_nodes()}, {H.number_of_edges()}  (expected 18, 27)")
    print(f"    simple           : {nx.number_of_selfloops(H) == 0}")
    print(f"    cubic            : {set(dict(H.degree()).values()) == {3}}")
    print(f"    connected        : {nx.is_connected(H)}")
    print(f"    claw-free        : {claw_free(H)}")
    print(f"    diamond-free     : {diamond_free(H)}")
    print(f"    not prism (>6 v) : {H.number_of_nodes() != 6}")


def check_chromatic():
    CH = conflict_graph(graph_H())
    Q = nx.Graph(); Q.add_edges_from(gadget_Q())
    CQ = conflict_graph(Q)
    print("[2] chi'_s(H)")
    print(f"    chi(L(H)^2)      : {chromatic_number(CH)}  (expected 7)")
    print(f"    omega(L(H)^2)    : {clique_number(CH)}  (expected 6)")
    print("[3] chi'_s(Q)")
    print(f"    chi(L(Q)^2)      : {chromatic_number(CQ)}  (expected 7)")
    print(f"    omega(L(Q)^2)    : {clique_number(CQ)}  (expected 6)")


NAMED = dict(
    x=("a0", "b0"), u=("b0", "b1"), v=("b0", "b2"), w=("b1", "b2"),
    y=("b1", "c1"), z=("b2", "c2"), r=("c1", "c2"), s=("c0", "c1"),
    t=("c0", "c2"), q=("a1", "c0"), m=("a0", "a1"), n=("a0", "a2"), p=("a1", "a2"),
)


def check_table():
    Q = nx.Graph(); Q.add_edges_from(gadget_Q())
    adj = {v: set(Q[v]) for v in Q}

    def conflict(e, f):
        e, f = tuple(sorted(e)), tuple(sorted(f))
        return bool(set(e) & set(f)) or any(x in adj[y] for x in e for y in f)

    K = ["x", "u", "v", "w", "y", "z"]
    clique = all(conflict(NAMED[i], NAMED[j]) for i, j in combinations(K, 2))
    expected = dict(r={"x"}, s={"x", "v"}, t={"x", "u"}, q={"u", "v", "w"},
                    m={"w", "y", "z"}, n={"w", "y", "z"}, p={"u", "v", "w", "y", "z"})
    ok = all({k for k in K if not conflict(NAMED[e], NAMED[k])} == exp
             for e, exp in expected.items())
    fc = all(conflict(NAMED["p"], NAMED[e]) for e in ["s", "t", "q", "m", "n"])
    print("[4] K6 clique and availability table")
    print(f"    K = {{x,u,v,w,y,z}} is a 6-clique in L(Q)^2 : {clique}")
    print(f"    availability table matches Section 3        : {ok}")
    print(f"    p conflicts with s,t,q,m,n (forcing chain)  : {fc}")


def check_truncation():
    H = nx.MultiGraph()
    H.add_edges_from(gadget_Q("1") + gadget_Q("2"))
    H.add_edge("1a2", "2a2")
    super_of = {}
    for cp in ("1", "2"):
        for nm in ("a", "b", "c"):
            for v in (f"{cp}{nm}{i}" for i in range(3)):
                super_of[v] = f"{nm.upper()}{cp}"
    M = nx.MultiGraph()
    for u, v, _ in H.edges(keys=True):
        su, sv = super_of[u], super_of[v]
        if su != sv:
            M.add_edge(su, sv)
    mult = {}
    for u, v, _ in M.edges(keys=True):
        key = tuple(sorted((u, v)))
        mult[key] = mult.get(key, 0) + 1
    doubled = sorted(k for k, c in mult.items() if c == 2)
    print("[5] H = T(M)")
    print(f"    M vertices       : {sorted(M.nodes())}")
    print(f"    M degrees all 3  : {set(dict(M.degree()).values()) == {3}}")
    print(f"    doubled edges    : {doubled}  (expected B1-C1, B2-C2)")


def check_coloring():
    col1 = dict(x=1, u=2, v=3, w=6, y=4, z=5, r=7, s=3, t=1, q=2, m=4, n=5, p=6)
    col2 = dict(x=1, u=2, v=3, w=6, y=4, z=5, r=7, s=3, t=1, q=2, m=5, n=4, p=7)
    coloring = {}
    for cp, tbl in (("1", col1), ("2", col2)):
        for name, (eu, ev) in NAMED.items():
            coloring[tuple(sorted((cp + eu, cp + ev)))] = tbl[name]
    coloring[tuple(sorted(("1a2", "2a2")))] = 3  # bridge
    C = conflict_graph(graph_H())
    violations = sum(1 for e, f in C.edges() if coloring[e] == coloring[f])
    print("[6] Explicit strong 7-edge-coloring (Appendix A)")
    print(f"    colors used       : {len(set(coloring.values()))}  (expected 7)")
    print(f"    conflicts violated: {violations}  (expected 0)")


def truncate(M):
    T = nx.Graph()
    for v in M.nodes():
        for a, b in combinations([(v, i) for i in range(3)], 2):
            T.add_edge(a, b)
    slot = {v: 0 for v in M.nodes()}
    for u, v, _ in M.edges(keys=True):
        cu = (u, slot[u]); slot[u] += 1
        cv = (v, slot[v]); slot[v] += 1
        T.add_edge(cu, cv)
    return T


def connected_cubic_multigraphs(k):
    pairs = list(combinations(range(k), 2))
    out = []
    for mult in product(range(4), repeat=len(pairs)):
        deg = [0] * k
        for (i, j), m in zip(pairs, mult):
            deg[i] += m; deg[j] += m
        if all(d == 3 for d in deg):
            M = nx.MultiGraph(); M.add_nodes_from(range(k))
            for (i, j), m in zip(pairs, mult):
                for _ in range(m):
                    M.add_edge(i, j)
            if nx.is_connected(M):
                out.append(M)
    return out


def multigraph_iso(A, B):
    def mat(G):
        m = {}
        for u, v, _ in G.edges(keys=True):
            a, b = min(u, v), max(u, v)
            m[(a, b)] = m.get((a, b), 0) + 1
        return m
    ma = mat(A); n = A.number_of_nodes()
    for perm in permutations(range(n)):
        mb = {}
        for (u, v), c in mat(B).items():
            a, b = min(perm[u], perm[v]), max(perm[u], perm[v])
            mb[(a, b)] = c
        if ma == mb:
            return True
    return False


def strong_six_colorable(T):
    return chromatic_number(conflict_graph(T), kmax=6) is not None


def check_minimality():
    print("[7] Minimality (Proposition 4)")
    for k in (2, 4):
        Ms = connected_cubic_multigraphs(k)
        classes = []
        for M in Ms:
            if not any(multigraph_iso(M, rep) for rep in classes):
                classes.append(M)
        bad = [M for M in Ms if not strong_six_colorable(truncate(M))]
        print(f"    k={k} ({3*k} vertices): {len(Ms)} labeled, "
              f"{len(classes)} iso class(es), {len(bad)} with chi'_s>=7")


def check_tutte():
    G = nx.LCF_graph(30, [-13, -9, 7, -7, 9, 13], 5)
    C = conflict_graph(G)
    print("[8] Tutte-Coxeter graph (Tutte 8-cage)")
    print(f"    cubic, 30 vertices: {set(dict(G.degree()).values()) == {3}}")
    print(f"    chi'_s            : {chromatic_number(C)}  (expected 7)")
    print(f"    omega(L^2)        : {clique_number(C)}  (expected 5)")


if __name__ == "__main__":
    check_structure()
    check_chromatic()
    check_table()
    check_truncation()
    check_coloring()
    check_minimality()
    check_tutte()
    print("\nAll checks complete.")

